Energy-energy correlators within $Z$-tagged jets in proton-proton collisions at $\sqrt{s}$ = 13 TeV

Energy-energy correlators probe perturbative and nonperturbative QCD regimes of jet formation through momentum-weighted angular correlations between hadrons. First measurements in light-quark-enriched jets are presented for inclusive, like-sign, and opposite-sign charged-hadron pairs, using proton-proton collisions at LHCb. The results support universality of the confinement scale for light-quark-initiated jets across collision systems and the reported transverse momentum scale of the jet. In the charge-dependent measurements, opposite-sign correlations are enhanced as angular separation decreases down to the confinement-scale region, a behavior that is well described by simulations.

==> LHCbInternal/Figures/checkcolours.py <==
#!/usr/bin/env python
# Software to check the colour of a plot are understandable by colour-blind people
# Produces versions of the input images in different variants.
#
# Author for the EB: Francesco Dettori 
#
# Original software:
# Author: Loren Petrich, petrich (at) panix (dot) com, and lpetrich at various online venues. 
# Color-Blindness Simulator; uses the Python Image Library
# https://lpetrich.org/Science/ColorBlindnessSim/ColorBlindnessSim.html
# 


import sys
args = sys.argv


from PIL import Image
# Configuration from command line 
import argparse
parser = argparse.ArgumentParser(usage = 'usage: %(prog)s FILE ', description='Apply colour-blindness filters to images.  Does not accept pdf. ')
parser.add_argument("input_file", nargs = '+', metavar = 'FILE', help='files to be converted')


arguments = parser.parse_args()

# Possible filters (some of these are not used) 
cbnames = (\
	"No L (Red) - Protanopia",
	"No M (Green) - Deuteranopia",
	"No S (Blue) - Tritanopia",
	"Dog Vision",
	"Gray - Brightness",
	"Gray - L (Red)",
	"Gray - M (Green)",
	"Gray - S (Blue)"
)

# Color-blindness names and matrix values
cbmats = ( \
(0.202001295331, 0.991720719265, -0.193722014597, 0,
0.163800203026, 0.792663865514, 0.0435359314602, 0,
0.00913336570448, -0.0132684300993, 1.00413506439, 0),

(0.430749076295, 0.717402505462, -0.148151581757, 0,
0.336582831043, 0.574447762213, 0.0889694067435, 0,
-0.0236572929497, 0.0275635332006, 0.996093759749, 0),

(0.971710712275, 0.112392320487, -0.0841030327623, 0,
0.0219508442818, 0.817739672383, 0.160309483335, 0,
-0.0628595877201, 0.880724870686, 0.182134717034, 0),

(0.316086131719, 0.854894118151, -0.170980249869, 0,
0.250572926562, 0.683189199376, 0.0662378740621, 0,
-0.00735450321111, 0.00718184676374, 1.00017265645, 0),

(0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0),

(0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0),

(0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0),

(0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0)
)

def cvtsave(img,ix,outfile):
	cbmat = cbmats[ix]
	imgx = img.convert('RGB',cbmat)
	imgx.save(outfile)


for infile in arguments.input_file : 
        img = Image.open(infile)
        if img.mode != 'RGB':
                img = img.convert('RGB')

        fileprefix = infile.split(".")[0]
        filesuffix = infile.split(".")[1]
        print ("Producing file " + infile +" for case: Protanopia")
        cvtsave(img,1,fileprefix+"_protanopia."+filesuffix)
        print ("Producing file " + infile +" for case: Deuteranopia")
        cvtsave(img,2,fileprefix+"_deuteranopia."+filesuffix)
        print ("Producing file " + infile +" for case: Tritanopia")
        cvtsave(img,3,fileprefix+"_tritanopia."+filesuffix)
        print ("Producing file " + infile +" in grey scale")
        cvtsave(img,5,fileprefix+"_greyscale."+filesuffix)


print("Please check all these figures are understandable ")


==> LHCbInternal/Scripts/listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print("All symbols are now available in the file {0}".format(outname))

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print('Ignoring line: {0}'.format(l[:-1]))

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print('Ignoring line: {0}'.format(l[:-1]))
            
writer.finish()

fin.close()
fout.close()


==> LHCbInternal/Scripts/tags/2010-10-24/python/getDoc.py <==
#!/usr/bin/env python
" check out files from lhcbdocs area."
# $Id:$

def command_output(cmd):
  " Capture a command's standard output and errors. "
  import os
  (fin,fout,ferr) = os.popen3(cmd)
  fin.close()
  output = []
  while 1:
    line = fout.readline()
    if not line: break
    output += [ line.split('\n')[0] ]
  # print output
  errs = []
  while 1:
    line = ferr.readline()
    if not line: break
    errs += [ line.split('\n')[0] ]
  # print errs
  return (output, errs)
 
 
 
def main():
  usage = """usage: %prog [ <project_directory> [ <version>|latest|head [ <destination_directory> ] ] ]

                    defaults <project_directory> = "/"
                             <version> = "latest" (same as "head")
                             <destination_directory> = <project_directory> or userid if latter is "/"

	            enviromental variables used:
			DLHCB - lhcbdocs access string e.g. svn+ssh://underid@svn.cern.ch/reps/lhcbdocs
                                if not defined defualt will be used
                        USER  - userid to be used in lhcbdocs Users/ path (can be overwritten with the --u userid) 

          """    

  scriptn = "getDoc"
  import os
  from optparse import OptionParser
  parser = OptionParser(usage=usage)
  parser.add_option("--list", "--list-vers",dest="list",
                    help="List available Project versions and its directory content and then exit.",
                    action="store_true", default=False)
  parser.add_option("--verb", "--verbose","--debug",dest="verbose",
                    help="Execute in verbose mode. Also activates --list without exit.",
                    action="store_true", default=False)
  parser.add_option("--u","--user",dest="user",
                    help="Overwrite default userid given by USER environemntal variable. Used in the repository path.",
                    default=os.getenv('USER'))
  parser.add_option("--test", "--t",dest="test",
                    help="Show resulting svn command without executing.",
                    action="store_true", default=False)
  parser.add_option("--type", "--doctype",dest="doctype",
                    help="Document type. Implemented types are= User | Note | Paper | PaperDraft | Template | ''.",
                    default="")
  (options, argum) = parser.parse_args()

  VERBOSE = options.verbose
  USERINP = options.user
  if USERINP:
	USERINP += "@"
  DLHCB = os.getenv('DLHCB')
  if DLHCB == None:
	# DLHCB = "https://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	DLHCB = "svn+ssh://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	print " $DLHCB not defined assuming =" + DLHCB 
  if VERBOSE:
	print scriptn+" verbose> options=",options 
	print scriptn+" verbose> arguments=",argum
	print scriptn+" verbose> DLHCB=",DLHCB
  errors = 0
  try:
	if len(argum) > 3:
		print scriptn+"> ERROR called with too many arguments=",argum
		parser.print_help()
		return 1

	allowed_types = [ "User","Note","Paper","PaperDraft","Template","" ]

	svnpath = DLHCB 	
	if options.doctype == "User":
		svnpath += "/Users/" + options.user
	elif options.doctype == "Note":
		svnpath += "/Notes" 
	elif options.doctype == "Paper":
		svnpath += "/Publications/CERN-EP-PH" 
	elif options.doctype == "PaperDraft":
		svnpath += "/Publications/PubDrafts"
	elif options.doctype == "Template":
		svnpath += "/Templates"
	elif options.doctype !="":		
		print scriptn + "> ERROR doctype=",options.doctype," not implemented"
		print scriptn + ">    allowed doctypes=",allowed_types
		return 1

	relpath = "/"
	if len(argum) > 0:
		relpath += argum[0]
	cmd0 = "svn ls "+svnpath+relpath
	if VERBOSE: 
		print scriptn+" verbose> piping command=",cmd0
	(dircon,direrr) = command_output(cmd0)
	if len(direrr):
		print scriptn+"> ERROR listing "+svnpath+relpath
		print scriptn+">       Try again if you think communication with repository went down."  
                print scriptn+">       Otherwise try '/' as <project_directory> with --list option." 
		print scriptn+">       system errors:"
		for err in direrr:
			print err
		print scriptn+"> now print help"
		parser.print_help()
		return 1
	if VERBOSE:
		print scriptn+" verbose> output=",dircon
	tags = [] 
	tagdirname = ""
	for tagdir in ["drafts/","tags/"]:
		if tagdir in dircon:		
			cmd = cmd0 +"/"+tagdir
			if VERBOSE: 
				print scriptn+" verbose> piping command=",cmd
			(taggedout, taggederr) = command_output(cmd)
			if len(taggederr) > 0:
				print scriptn+"> ERRORS in tagdir? System error messages follow:"
				for err in taggederr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 2
			for tag in taggedout:
				tags += [ tag.split('/')[0] ]
			tagdirname = tagdir
			break
	trunkdirname = "/"
	for trunkdir in ["latest/","trunk/"]:
		if trunkdir in dircon:
			cmd = cmd0 +"/"+trunkdir
			(trunkout, trunkerr) = command_output(cmd)
			if len(trunkerr) > 0:
				print scriptn+"> ERRORS in trunkdir? System error messages follow:"
				for err in trunkerr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 3
			trunkdirname = trunkdir
			break
	if options.list or VERBOSE:
		print " Project directory =",relpath," at ",svnpath
		print "     working subdirectory         =",trunkdirname
		print "     tagged versions subdirectory =",tagdirname," tags=",
		for tag in tags:
			print tag," ",
			if tag != tags[len(tags)-1]: print ", ",
		print
		print "     all files in this directory=",
		for ff in dircon:
			print ff," ",
			if ff != dircon[len(dircon)-1]: print ", ",
		print
		if options.list: return 0
	
	cmd0 = svnpath+relpath
	cmd = cmd0
	if len(argum) > 1:
		ver = argum[1]
		if ver in tags:
			cmd = "svn export "+cmd0 + "/"+tagdirname + ver
		else:
			if (ver == trunkdirname) or ((ver+"/") == trunkdirname) or (ver == "head"):
				cmd = "svn co "+cmd0 + "/" + trunkdirname
			else:
			   if ver != "/":
				print scriptn+"> requested version=",ver," not found"
				print scriptn+">   possibilities are: ",trunkdirname," , ",
				for tag in tags:
					print tag," ",
					if tag != tags[len(tags)-1]: print ", ",
				print
				return 1				
	else: 
		cmd = "svn co "+cmd0 + "/" + trunkdirname
	dest = relpath[1:]
	if len(argum) > 2:
		dest = argum[2]
	else: 
		if dest == "/":
			dest = options.user		
	while cmd[len(cmd)-1] == "/":
		cmd=cmd[0:len(cmd)-1]
	execu = cmd+" "+dest
	if options.test:
		print scriptn+"> would execute ==>",execu
	else:
		if VERBOSE:
			print scriptn+" verbose> passing to os.system command="+execu
		os.system(execu)
  except:
      print scriptn+"> EXCEPTION CAUGHT: try again before you give up -------------> help printout follows "
      parser.print_help()
      errors += 1
  return errors
 
if __name__ == "__main__":
  import sys
  sys.exit(main())


==> LHCbInternal/Scripts/tags/2010-10-24/python/tagDoc.py <==
#!/usr/bin/env python
" tag project from lhcbdocs area."

def command_output(cmd):
  " Capture a command's standard output and errors. "
  import os
  (fin,fout,ferr) = os.popen3(cmd)
  fin.close()
  output = []
  while 1:
    line = fout.readline()
    if not line: break
    output += [ line.split('\n')[0] ]
  # print output
  errs = []
  while 1:
    line = ferr.readline()
    if not line: break
    errs += [ line.split('\n')[0] ]
  # print errs
  return (output, errs)
 
 
 
def main():
  usage = """usage: %prog <project_directory> [ <version_tag> [ <message_log_in_quotes> ] ]

                             <project_directory> - must be supplied (multiple / in the project_directory are allowed)
                             <version_tag> - any unique tag. If not given defaults to date in YYYY-MM-DD format
		  	     <message_log_in_quotes> - use if want to describe the tag meaning (mondane default supplied)	

	            enviromental variables used:
			DLHCB - lhcbdocs access string e.g. svn+ssh://underid@svn.cern.ch/reps/lhcbdocs
                                if not defined defualt will be used
                        USER  - userid to be used in lhcbdocs Users/ path (can be overwritten with the --u userid) 

          """    

  scriptn = "tagDoc"
  import os
  from optparse import OptionParser
  parser = OptionParser(usage=usage)
  parser.add_option("--list", "--list-vers",dest="list",
                    help="List available Project versions and its directory content and then exit.",
                    action="store_true", default=False)
  parser.add_option("--verb", "--verbose","--debug",dest="verbose",
                    help="Execute in verbose mode. Also activates --list without exit.",
                    action="store_true", default=False)
  parser.add_option("--u","--user",dest="user",
                    help="Overwrite default userid given by USER environemntal variable. Used in the repository path.",
                    default=os.getenv('USER'))
  parser.add_option("--test", "--t",dest="test",
                    help="Show resulting svn command without executing.",
                    action="store_true", default=False)
  parser.add_option("--type", "--doctype",dest="doctype",
                    help="Document type. Implemented types are= User | Note | Paper | PaperDraft | Template | ''.",
                    default="")
  (options, argum) = parser.parse_args()

  VERBOSE = options.verbose
  USERINP = options.user
  if USERINP:
	USERINP += "@"
  DLHCB = os.getenv('DLHCB')
  if DLHCB == None:
	# DLHCB = "https://svn.cern.ch/reps/lhcbdocs"
	DLHCB = "svn+ssh://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	print " $DLHCB not defined assuming =" + DLHCB 
  if VERBOSE:
	print scriptn+" verbose> options=",options 
	print scriptn+" verbose> arguments=",argum
	print scriptn+" verbose> DLHCB=",DLHCB
  errors = 0
  try:
	if len(argum) == 0:
		print scriptn+"> ERROR called without arguments. At least <project_directory> has to be supplied."
		return 1
	if len(argum) > 3:
		print scriptn+"> ERROR called with too many arguments=",argum
		parser.print_help()
		return 1

	allowed_types = [ "User","Note","Paper","PaperDraft","Template","" ]

	svnpath = DLHCB 	
	if options.doctype == "User":
		svnpath += "/Users/" + options.user
	elif options.doctype == "Note":
		svnpath += "/Notes" 
	elif options.doctype == "Paper":
		svnpath += "/Publications/CERN-EP-PH" 
	elif options.doctype == "PaperDraft":
		svnpath += "/Publications/PubDrafts"
	elif options.doctype == "Template":
		svnpath += "/Templates"
	elif options.doctype !="":		
		print scriptn + "> ERROR doctype=",options.doctype," not implemented"
		print scriptn + ">    allowed doctypes=",allowed_types
		return 1

	relpath = "/"+argum[0]

	cmd0 = "svn ls "+svnpath+relpath
	if VERBOSE: 
		print scriptn+" verbose> piping command=",cmd0
	(dircon,direrr) = command_output(cmd0)
	if len(direrr):
		print scriptn+"> ERROR listing "+svnpath+relpath
		print scriptn+">       Try again if you think communication with repository went down."  
                print scriptn+">       Otherwise try '/' as <project_directory> with --list option." 
		print scriptn+">       system errors:"
		for err in direrr:
			print err
		print scriptn+"> now print help"
		parser.print_help()
		return 1
	if VERBOSE:
		print scriptn+" verbose> output=",dircon
	tags = [] 
	tagdirname = ""
	for tagdir in ["drafts/","tags/"]:
		if tagdir in dircon:		
			cmd = cmd0 +"/"+tagdir
			if VERBOSE: 
				print scriptn+" verbose> piping command=",cmd
			(taggedout, taggederr) = command_output(cmd)
			if len(taggederr) > 0:
				print scriptn+"> ERRORS in tagdir? System error messages follow:"
				for err in taggederr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 2
			for tag in taggedout:
				tags += [ tag.split('/')[0] ]
			tagdirname = tagdir
			break
	trunkdirname = ""
	for trunkdir in ["latest/","trunk/"]:
		if trunkdir in dircon:
			cmd = cmd0 +"/"+trunkdir
			(trunkout, trunkerr) = command_output(cmd)
			if len(trunkerr) > 0:
				print scriptn+"> ERRORS in trunkdir? System error messages follow:"
				for err in trunkerr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 3
			trunkdirname = trunkdir
			break
	if options.list or VERBOSE:
		print " Project directory =",relpath," at ",svnpath
		print "     working subdirectory         =",trunkdirname
		print "     tagged versions subdirectory =",tagdirname," tags=",
		for tag in tags:
			print tag," ",
			if tag != tags[len(tags)-1]: print ", ",
		print
		print "     all files in this directory=",
		for ff in dircon:
			print ff," ",
			if ff != dircon[len(dircon)-1]: print ", ",
		print
		if options.list: return 0
	
	if trunkdirname == "":
		print scriptn + "> ERROR no 'latest' or 'trunk' subdirectories. Nothing to tag."
		return 1
		
	if tagdirname == "":
		print scriptn + "> ERROR no 'drafts' or 'tags' subdirectories. Create one first."
		return 2
		
	import datetime
        ver = datetime.datetime.now().date()
	if len(argum) > 1:
		ver = argum[1]
	if str(ver) in tags:
		print scriptn+"> ERROR the version_tag=",ver," already exist. Use a different one."
		print scriptn+">       list of existing version_tags=",tags
		return 3

	cmd = "svn cp "+svnpath+relpath+"/"+trunkdirname+" "+svnpath+relpath+"/"+tagdirname+str(ver)
	mess = " tagging "+relpath+" with tag="+str(ver)
	if len(argum) > 2:
		mess = argum[2]
	execu = cmd+" -m'"+mess+"'"
	if options.test:
		print scriptn+"> would execute ==>",execu
	else:
		if VERBOSE:
			print scriptn+" verbose> passing to os.system command="+execu
		os.system(execu)
  except:
      print scriptn+"> EXCEPTION CAUGHT: try again before you give up -------------> help printout follows "
      parser.print_help()
      errors += 1
  return errors
 
if __name__ == "__main__":
  import sys
  sys.exit(main())


==> LHCbInternal/Scripts/trunk/python/CheckTitles.py <==
__author__ = 'P. Koppenburg'
import sys
import re
from ParseBib import *
import cPickle

class checkTitles :
    """
    run with 
    python CheckTitles.py <path-to-template>/LHCb-PAPER.bib 

    This will check that the titles in LHCb-PAPER.bib match those of arXiv.
    """
    
    bib = ""

####################################################################
    def __init__(self, thebib, pickle = '/afs/cern.ch/lhcb/project/web/Publications/working_dir/managers/dics.cpickle'):
        """
        Constructor
        """
        print "Using file", thebib
        self.parseP = parseBib(thebib)
        self.parseP.parsePapers()
        self.info = cPickle.load(open(pickle, 'r')) 
   
        self.readBib()

####################################################################
    def compareTitles(self,t1,t2):
        """
        Compare titles
        """
        oklist = [ '$' ]
        if (t1==t2): return True
        else:
            isok = True
            print "Different titles"
            print t1
            print t2
            for i,s in enumerate(difflib.ndiff(t1, t2)):
                if s[0]==' ': continue
                elif (s[-1] not in oklist):
                    if s[0]=='-': print(u'Delete "{}" from position {}'.format(s[-1],i))
                    if s[0]=='+': print(u'   Add "{}" to position {}'.format(s[-1],i))
                    isok = False
            if (isok): print "But differences are minor"
            return isok
        
####################################################################
    def readBib(self):
        """
        Read bibliography file and extract dictionary
        """
        print self.info.keys()
        print len(self.parseP.bibitems)
        for b in self.parseP.bibitems:
            thekey = b.paper.replace('LHCb-','')
            if thekey not in self.info.keys():
                print thekey, "not in pickle because `", b.note, "'"
                continue
            k = self.info[thekey]
            bibTitle = makeTitle(b.title) 
            dbTitle  = makeTitle(k['cds']['Title'])
            print "#####", b.paper                                           
            # print "Bib file:", b.arxiv, bibTitle
            # print "arXiv:   ", k['cds']['arXiv'], dbTitle
            if ( b.arxiv and b.arxiv != k['cds']['arXiv'] ):
                print "Inconsistent arXiv refs for",thekey, b.arxiv, k['cds']['arXiv']
                return
            self.compareTitles( bibTitle, dbTitle)
#                return

####################################################################
####################################################################
"""
Main
"""
if ( len(sys.argv) == 2 ):
    bib = sys.argv[1]
    c = checkTitles(bib)
elif ( len(sys.argv) == 3 ):
    bib = sys.argv[1]
    p = sys.argv[2]
    c = checkTitles(bib,p)

else: 
    print "Usage: python CheckTitles.py <path-to-template>/LHCb-PAPER.bib"
    exit 



    


==> LHCbInternal/Scripts/trunk/python/MakeCitations.py <==
__author__ = 'P. Koppenburg'
import sys
import re
from ParseBib import *

class makeCitations :
    """
    run with 
    python MakeCitations.py [ <path-to-template>/LHCb-PAPER.bib ]

    will generate a file that can be included in any LHCb talk. It will
    produce a new command \\LHCbCitation to be used as
    
    \\LHCbCitation{LHCb-PAPER-2014-001}
    \\LHCbCitation{LHCb-CONF-2014-001}

    The default is
    
    \\LHCbCitation[\\DefaultLHCbCitationStyle]{LHCb-PAPER-2014-001}

    where \\DefaultLHCbCitationStyle is \\tiny\\blue.

    \\setboolean{articletitles}

    will print the title in _before_ the citation

    @date 09-Apr-2025 Version 4.0 Split in LHCbCitationBase and other macros use it. Introduce LHCbVeryShortCitation.
    @date 02-Jul-2018 Version 3.2 Bug fix. Slanted only applied to first letters. Now short format also allows title printing.
    @date 13-Nov-2017 Version 3.1 Bug fix. All short citations appeared double.
    @date 09-Nov-2017 Version 3.0 Split into two files
    @date 12-Aug-2015 Version 2.4 Also allows printing of titles for CONFs
    @date 19-May-2015 Version 2.3 \\DefaultLHCbCitationStyle
    @date 28-Nov-2014 Version 2.2 Deal with joint papers
    @date 30-Aug-2014 Version 2.1 printing titles
    @date 07-Aug-2014 Version 2.0 making confs also
    @date 22-Jul-2014 Version 1.0 making papers
    
    """
    # Things you may want to change
    defaultBlue = "\\def\\CitationBlue{\\blue}"     # This is the default colour (note the \\)
    defaultStyle = "\\tiny\\CitationBlue"           # This is the default font (note the \\)
    default = "\\DefaultLHCbCitationStyle"          # This is the default font (note the \\)
    outfile = 'LHCbPapers.tex'
    titleFormat = "``\\textsl{"
    cdsString = "\\href{https://cds.cern.ch/search?ln=en&as=1&m1=p&f1=reportnumber&p1="

    
####################################################################
    def __init__(self, thefile = "LHCb-PAPER.bib", theConf = "LHCb-CONF.bib"):
        """
        Constructor
        """
        print("Using files {0} and {1}".format(thefile, theConf))
        self.file = thefile
        self.o = open(self.outfile, 'w')
        self.parseP = parseBib(thefile)
        self.parseC = parseBib(theConf,True)
   
####################################################################
    def do(self):
        """
        Do the parsining
        """
        self.o.write("%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n")
        self.o.write("""%
% All LHCb papers in one command
% Use as
% \\newboolean{articletitles}
% \\setboolean{articletitles}{false}
% \\input{LHCbPapers}
% 
% \\LHCbCitation{LHCb-PAPER-2014-001} does `LHCb, ref, arxiv'
% \\LHCbShortCitation{LHCb-PAPER-2014-001} does `LHCb, ref'
% \\LHCbTinyCitation{LHCb-PAPER-2014-001} does `ref'
% 
% optionally (this is the default):
% 
% \\LHCbCitation[\\tiny\\blue]{LHCb-PAPER-2014-001}
% \\LHCbShortCitation{LHCb-PAPER-2014-001}
% \\LHCbVeryShortCitation{LHCb-PAPER-2014-001}
% 
% @author P. Koppenburg
% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
""")
        self.o.write(self.defaultBlue+"\n")
        self.o.write("\\def"+self.default+"{"+self.defaultStyle+"}\n\n")
        #
        self.o.write("\\newcommand{\\LHCbCitation}[2]["+self.default+"]{\\LHCbCitationBase[#1]{#2}{1}{1}}%\n")
        self.o.write("\\newcommand{\\LHCbShortCitation}[2]["+self.default+"]{\\LHCbCitationBase[#1]{#2}{0}{1}}%\n")
        self.o.write("\\newcommand{\\LHCbTinyCitation}[2]["+self.default+"]{\\LHCbCitationBase[#1]{#2}{0}{0}}%\n")
        #
        #
        self.o.write("% \\notinmath ensures that if LHCbCitation is used in text mode it stays in text.\n")
        self.o.write("% If used in math mode it passes in text. This is not the same as \\text{} or \\mbox{}\n")
        self.o.write("% as they would create a non-breakable box.\n")
        #
        self.o.write("\\ifdefined\\notinmath\n")
        self.o.write("\\else\n")
        self.o.write("\\newcommand{\\notinmath}[1]{\\ifmmode\\text{#1}\\else#1\\fi}\n")
        self.o.write("\\fi\n\n")

        self.parseP.parsePapers()
        self.parseC.parseConf()

#        self.o.write("\\newboolean{articletitles}\n")
#        self.o.write("\\setboolean{articletitles}{false}\n")
        self.o.write("\\newcommand{\\LHCbCitationBase}[4]["+self.default+"]{{\\notinmath{%\n")   
        self.writePapers(self.parseP)
        self.o.write("%\n% CONF\n%\n")
        self.writeConfs(self.parseC)
        self.o.write("}}}")
        

####################################################################
    def writePapers(self,parseP):
        """
        writes out papers
        """
        for b in parseP.bibitems:
            # print("PAPER", b.paper, "JOURNAL", b.journal, "VOL", b.volume, "PG", b.pages, "NOTE", b.note, "ARXIV", b.arxiv)
            theref = ""
            ## If there is already a journal -> published
            if (b.journal):
                theref = self.replace(b.journal+" "+b.volume)+" ("+b.year+") "+b.pages+"\\ifthenelse{\\equal{#4}{1}}{, arXiv:"+b.arxiv+"}{}"
                ## not yet published
            else :
                theref = "arXiv:"+b.arxiv 
            ## is there an arxiv?
            if (b.arxiv): 
                thestring = "\\href{http://arxiv.org/abs/"+b.arxiv+"}{"+theref+"}"
            ## Else under preparation
            else:
                thestring = self.cdsString+b.paper+"}{"+b.paper+"}"
            if (b.note): thestring+=", "+b.note
            toBeWritten = "\\ifthenelse{\\equal{#2}{"+b.paper+"}}{"+self.printTitle(b)
            
            if "2014-049" in b.paper:
                toBeWritten += "#1[\\ifthenelse{\\equal{#3}{1}}{CMS \\& LHCb, }{}"+thestring+"]}{}%\n"
            elif "2025-063" in b.paper or "2025-064" in b.paper:
                toBeWritten += "#1[\\ifthenelse{\\equal{#3}{1}}{BESIII \\& LHCb, }{}"+thestring+"]}{}%\n"
            else:
                toBeWritten += "#1[\\ifthenelse{\\equal{#3}{1}}{LHCb, }{}"+thestring+"]}{}%\n"

            if not toBeWritten.count("{")==toBeWritten.count("}"):
                print("Inbalanced braces in ``{0}''".format(toBeWritten) )
                sys.exit()
            if not toBeWritten.count("[")==toBeWritten.count("]"):
                print("Inbalanced square braces in ``{0}''".format(toBeWritten) )
                sys.exit()
            if not toBeWritten.count("(")==toBeWritten.count(")"):
                print("Inbalanced parentheses in ``{0}''".format(toBeWritten) )
                sys.exit()
                
            self.o.write(toBeWritten)
            if (b.journal and not b.arxiv):
                print("Warning: Missing arxiv for PAPER {0} JOURNAL {1} VOL {2} PG {3} NOTE {4} ARXIV {5}".format(self.paper, self.journal, self.volume, self.pages, self.note, self.arxiv))


####################################################################
    def writeConfs(self,parseC):
        """
        writes out CONFs
        """
        for b in parseC.bibitems:
#          print b.paper, b.note
          retired = ""
          if ("Retired" in b.note): retired = "{\\ \\bf (Retired)}"
          thestring = self.cdsString+b.paper+"}{"+b.paper+retired+"}"
          self.o.write("\\ifthenelse{\\equal{#2}{"+b.paper+"}}{"+self.printTitle(b)+"#1[\\ifthenelse{\\equal{#3}{1}}{LHCb, }{}"+thestring+"]}{}%\n")
        
####################################################################
    def printTitle(self,b):
        """
        Format title nicely
        """
#        if (short): return ""
        endFormat = ""
        if ("``" in self.titleFormat): endFormat = "''"
        if ("{" in self.titleFormat): endFormat = "}"+endFormat
        return "\\ifthenelse{\\boolean{articletitles}}{"+self.titleFormat+b.title+endFormat+" }{}"
       
####################################################################
    def replace(self,j): 
#        print "'", j, "'"
        j = j.replace("Phys. Rev. Lett.","PRL")
        j = j.replace("Phys. Rev. D","PRD ")
        j = j.replace("Phys. Lett. B","PLB ")
        j = j.replace("Eur. Phys. J. C","EPJC ")
        j = j.replace("Eur. Phys. J.","EPJ") # No space
        j = j.replace("Nature Physics","Nature Phys.")
        return j
##################################################################################

####################################################################
    def close(self): self.o.close()
##################################################################################
"""
Main
"""
if ( len(sys.argv) == 2 ):
    conf = sys.argv[1].replace("LHCb-PAPER.bib","LHCb-CONF.bib")
    m = makeCitations(sys.argv[1],conf)
else:
    m = makeCitations()
    
m.do()
m.close()


==> LHCbInternal/Scripts/trunk/python/ParseBib.py <==
__author__ = 'P. Koppenburg'
import sys
import re
import difflib

####################################################################
def makeTitle(title):
    title = title.replace("\t"," ").replace("\n"," ")
    if title[0] == "{": title = title[1:]
    if title[-1] == "}" : title = title[:-1]
    while ("  " in title):
        title = title.replace("  "," ")
    return title
        
####################################################################
class bibitem :
    """
    Contains bibliography items
    """
    LHCb = ""
    paper = ""
    arxiv = ""
    journal = ""    
    volume = ""
    pages = ""
    note = ""
    number = ""
    title = ""
    
####################################################################
    def getTitle(self,line,intitle):
        """
        Fill title
        """
        self.title = self.title.replace("\n"," ")+line.split('"')[0]
        if line.find('",')>0: intitle = False
        return intitle
        
####################################################################

class parseBib :
    """
    Helper class to parse bibliography files
    """

    # If you'd like to change any of that, let Patrick know.
    re_article = re.compile('@article{(.*)')
    re_conf = re.compile('@(lhcbreport|misc){(.*)')
    re_journal = re.compile('(.*)journal(.*)')
    re_volume = re.compile('(.*)volume(.*)')
    re_pages = re.compile('(.*)pages(.)')
    re_note = re.compile('(.*)note(.*)')
    re_arxiv = re.compile('(.*)eprint(.*)')
    re_end = re.compile('}')
    re_year = re.compile('(.*)year(.*)')    
    re_title = re.compile('(.*)title(.*)')
    re_collaboration = re.compile('(.*)collaboration(.*)')
    entrydone = False
    lines = []
    bibitems = []
   
####################################################################
    def __init__(self, thefile, conf = False):
        """
        Initialise from file
        """
        self.file = open(thefile)
        self.lines = self.file.readlines()
#        print len(self.lines)
        self.bibitems = []
        

####################################################################
    def parsePapers(self):
        """
        Do the parsing of lines of LHCb-PAPER.bib
        """
        intitle = False
        b =  bibitem()
        inBib = False
        for line in self.lines:
            if "%"==line[0] : continue
#            print line #, "In title", intitle
            if (intitle):
                intitle = b.getTitle(line,intitle)
#                print('Continue 1')
                continue
            intitle = False
            if (self.re_article.match(line)):
                inBib = True
                b.paper = line.split('{')[1].replace(",","").replace("\n","")
            if not inBib : continue # continue until we have a bibItem
            if (self.re_journal.match(line)):
                b.journal = line.split('"')[1]
            if (self.re_volume.match(line)):
                b.volume = line.split('"')[1]
            if (self.re_pages.match(line)):
                if '"' in line:
                    b.pages = line.split('"')[1]
                else:
                    b.pages = line.split('{')[1].split('}')[0]
            if (self.re_note.match(line)):
                b.note = line.split('"')[1].replace("{","").replace("}","")
            if (self.re_arxiv.match(line)):
                b.arxiv = line.split('"')[1]
            if (self.re_year.match(line)):
                b.year = line.split('"')[1]
            if (self.re_collaboration.match(line)):
                b.LHCb = (line.split('"')[1]).replace(" collaborations",", ").replace(" collaboration",", ")
            if (self.re_title.match(line)):
                b.title = line.split('"')[1]
                if (-1==line.find('",')): 
                    intitle = True
#                    print('Continue 2')
                    continue
                
#            print('matching end {0}'.format(self.re_end.match(line.lstrip())))
            if (self.re_end.match(line.lstrip())):
                #        print line
                b.title = makeTitle(b.title) 
#                print len(self.bibitems), b.paper
                self.bibitems.append(b)
                b = bibitem() # a new one
                inBib = False
   
####################################################################
    def parseConf(self):
        """
        Do the parsing of lines of LHCb-CONF.bib
        """
        intitle = False
        inBib = False
        b = bibitem()
        for line in self.lines:
            if "%"==line[0] : continue
            if (intitle):
                intitle = b.getTitle(line,intitle)
                continue
            intitle = False
            if (self.re_conf.match(line)):
                inBib = True
                b.paper = line.split('{')[1].replace(",","").replace("\n","")
            if not inBib : continue # continue until we have a bibItem
            if (self.re_collaboration.match(line)):
                b.LHCb = (line.split('"')[1]).replace(" collaborations",", ").replace(" collaboration",", ")
            if (self.re_note.match(line)):
                b.note = line.split('"')[1].replace("{","").replace("}","")
            if (self.re_title.match(line)):
                b.title = line.split('"')[1]
                if (-1==line.find('",')): 
                    intitle = True 
                    continue
            if (self.re_end.match(line)):
                self.bibitems.append(b)
                b = bibitem() # a new one
                inBib = False


==> LHCbInternal/Scripts/trunk/python/getDoc.py <==
#!/usr/bin/env python
" check out files from lhcbdocs area."
# $Id:$

def command_output(cmd):
  " Capture a command's standard output and errors. "
  import os
  (fin,fout,ferr) = os.popen3(cmd)
  fin.close()
  output = []
  while 1:
    line = fout.readline()
    if not line: break
    output += [ line.split('\n')[0] ]
  # print output
  errs = []
  while 1:
    line = ferr.readline()
    if not line: break
    errs += [ line.split('\n')[0] ]
  # print errs
  return (output, errs)
 
 
 
def main():
  usage = """usage: %prog [ <project_directory> [ <version>|latest|head [ <destination_directory> ] ] ]

                    defaults <project_directory> = "/"
                             <version> = "latest" (same as "head")
                             <destination_directory> = <project_directory> or userid if latter is "/"

	            enviromental variables used:
			DLHCB - lhcbdocs access string e.g. svn+ssh://underid@svn.cern.ch/reps/lhcbdocs
                                if not defined defualt will be used
                        USER  - userid to be used in lhcbdocs Users/ path (can be overwritten with the --u userid) 

          """    

  scriptn = "getDoc"
  import os
  from optparse import OptionParser
  parser = OptionParser(usage=usage)
  parser.add_option("--list", "--list-vers",dest="list",
                    help="List available Project versions and its directory content and then exit.",
                    action="store_true", default=False)
  parser.add_option("--verb", "--verbose","--debug",dest="verbose",
                    help="Execute in verbose mode. Also activates --list without exit.",
                    action="store_true", default=False)
  parser.add_option("--u","--user",dest="user",
                    help="Overwrite default userid given by USER environemntal variable. Used in the repository path.",
                    default=os.getenv('USER'))
  parser.add_option("--test", "--t",dest="test",
                    help="Show resulting svn command without executing.",
                    action="store_true", default=False)
  parser.add_option("--type", "--doctype",dest="doctype",
                    help="Document type. Implemented types are= User | Note | Paper | PaperDraft | Template | ''.",
                    default="")
  (options, argum) = parser.parse_args()

  VERBOSE = options.verbose
  USERINP = options.user
  if USERINP:
	USERINP += "@"
  DLHCB = os.getenv('DLHCB')
  if DLHCB == None:
	# DLHCB = "https://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	DLHCB = "svn+ssh://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	print " $DLHCB not defined assuming =" + DLHCB 
  if VERBOSE:
	print scriptn+" verbose> options=",options 
	print scriptn+" verbose> arguments=",argum
	print scriptn+" verbose> DLHCB=",DLHCB
  errors = 0
  try:
	if len(argum) > 3:
		print scriptn+"> ERROR called with too many arguments=",argum
		parser.print_help()
		return 1

	allowed_types = [ "User","Note","Paper","PaperDraft","Template","" ]

	svnpath = DLHCB 	
	if options.doctype == "User":
		svnpath += "/Users/" + options.user
	elif options.doctype == "Note":
		svnpath += "/Notes" 
	elif options.doctype == "Paper":
		svnpath += "/Publications/CERN-EP-PH" 
	elif options.doctype == "PaperDraft":
		svnpath += "/Publications/PubDrafts"
	elif options.doctype == "Template":
		svnpath += "/Templates"
	elif options.doctype !="":		
		print scriptn + "> ERROR doctype=",options.doctype," not implemented"
		print scriptn + ">    allowed doctypes=",allowed_types
		return 1

	relpath = "/"
	if len(argum) > 0:
		relpath += argum[0]
	cmd0 = "svn ls "+svnpath+relpath
	if VERBOSE: 
		print scriptn+" verbose> piping command=",cmd0
	(dircon,direrr) = command_output(cmd0)
	if len(direrr):
		print scriptn+"> ERROR listing "+svnpath+relpath
		print scriptn+">       Try again if you think communication with repository went down."  
                print scriptn+">       Otherwise try '/' as <project_directory> with --list option." 
		print scriptn+">       system errors:"
		for err in direrr:
			print err
		print scriptn+"> now print help"
		parser.print_help()
		return 1
	if VERBOSE:
		print scriptn+" verbose> output=",dircon
	tags = [] 
	tagdirname = ""
	for tagdir in ["drafts/","tags/"]:
		if tagdir in dircon:		
			cmd = cmd0 +"/"+tagdir
			if VERBOSE: 
				print scriptn+" verbose> piping command=",cmd
			(taggedout, taggederr) = command_output(cmd)
			if len(taggederr) > 0:
				print scriptn+"> ERRORS in tagdir? System error messages follow:"
				for err in taggederr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 2
			for tag in taggedout:
				tags += [ tag.split('/')[0] ]
			tagdirname = tagdir
			break
	trunkdirname = "/"
	for trunkdir in ["latest/","trunk/"]:
		if trunkdir in dircon:
			cmd = cmd0 +"/"+trunkdir
			(trunkout, trunkerr) = command_output(cmd)
			if len(trunkerr) > 0:
				print scriptn+"> ERRORS in trunkdir? System error messages follow:"
				for err in trunkerr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 3
			trunkdirname = trunkdir
			break
	if options.list or VERBOSE:
		print " Project directory =",relpath," at ",svnpath
		print "     working subdirectory         =",trunkdirname
		print "     tagged versions subdirectory =",tagdirname," tags=",
		for tag in tags:
			print tag," ",
			if tag != tags[len(tags)-1]: print ", ",
		print
		print "     all files in this directory=",
		for ff in dircon:
			print ff," ",
			if ff != dircon[len(dircon)-1]: print ", ",
		print
		if options.list: return 0
	
	cmd0 = svnpath+relpath
	cmd = cmd0
	if len(argum) > 1:
		ver = argum[1]
		if ver in tags:
			cmd = "svn export "+cmd0 + "/"+tagdirname + ver
		else:
			if (ver == trunkdirname) or ((ver+"/") == trunkdirname) or (ver == "head"):
				cmd = "svn co "+cmd0 + "/" + trunkdirname
			else:
			   if ver != "/":
				print scriptn+"> requested version=",ver," not found"
				print scriptn+">   possibilities are: ",trunkdirname," , ",
				for tag in tags:
					print tag," ",
					if tag != tags[len(tags)-1]: print ", ",
				print
				return 1				
	else: 
		cmd = "svn co "+cmd0 + "/" + trunkdirname
	dest = relpath[1:]
	if len(argum) > 2:
		dest = argum[2]
	else: 
		if dest == "/":
			dest = options.user		
	while cmd[len(cmd)-1] == "/":
		cmd=cmd[0:len(cmd)-1]
	execu = cmd+" "+dest
	if options.test:
		print scriptn+"> would execute ==>",execu
	else:
		if VERBOSE:
			print scriptn+" verbose> passing to os.system command="+execu
		os.system(execu)
  except:
      print scriptn+"> EXCEPTION CAUGHT: try again before you give up -------------> help printout follows "
      parser.print_help()
      errors += 1
  return errors
 
if __name__ == "__main__":
  import sys
  sys.exit(main())


==> LHCbInternal/Scripts/trunk/python/tagDoc.py <==
#!/usr/bin/env python
" tag project from lhcbdocs area."

def command_output(cmd):
  " Capture a command's standard output and errors. "
  import os
  (fin,fout,ferr) = os.popen3(cmd)
  fin.close()
  output = []
  while 1:
    line = fout.readline()
    if not line: break
    output += [ line.split('\n')[0] ]
  # print output
  errs = []
  while 1:
    line = ferr.readline()
    if not line: break
    errs += [ line.split('\n')[0] ]
  # print errs
  return (output, errs)
 
 
 
def main():
  usage = """usage: %prog <project_directory> [ <version_tag> [ <message_log_in_quotes> ] ]

                             <project_directory> - must be supplied (multiple / in the project_directory are allowed)
                             <version_tag> - any unique tag. If not given defaults to date in YYYY-MM-DD format
		  	     <message_log_in_quotes> - use if want to describe the tag meaning (mondane default supplied)	

	            enviromental variables used:
			DLHCB - lhcbdocs access string e.g. svn+ssh://underid@svn.cern.ch/reps/lhcbdocs
                                if not defined defualt will be used
                        USER  - userid to be used in lhcbdocs Users/ path (can be overwritten with the --u userid) 

          """    

  scriptn = "tagDoc"
  import os
  from optparse import OptionParser
  parser = OptionParser(usage=usage)
  parser.add_option("--list", "--list-vers",dest="list",
                    help="List available Project versions and its directory content and then exit.",
                    action="store_true", default=False)
  parser.add_option("--verb", "--verbose","--debug",dest="verbose",
                    help="Execute in verbose mode. Also activates --list without exit.",
                    action="store_true", default=False)
  parser.add_option("--u","--user",dest="user",
                    help="Overwrite default userid given by USER environemntal variable. Used in the repository path.",
                    default=os.getenv('USER'))
  parser.add_option("--test", "--t",dest="test",
                    help="Show resulting svn command without executing.",
                    action="store_true", default=False)
  parser.add_option("--type", "--doctype",dest="doctype",
                    help="Document type. Implemented types are= User | Note | Paper | PaperDraft | Template | ''.",
                    default="")
  (options, argum) = parser.parse_args()

  VERBOSE = options.verbose
  USERINP = options.user
  if USERINP:
	USERINP += "@"
  DLHCB = os.getenv('DLHCB')
  if DLHCB == None:
	# DLHCB = "https://svn.cern.ch/reps/lhcbdocs"
	DLHCB = "svn+ssh://" + USERINP + "svn.cern.ch/reps/lhcbdocs"
	print " $DLHCB not defined assuming =" + DLHCB 
  if VERBOSE:
	print scriptn+" verbose> options=",options 
	print scriptn+" verbose> arguments=",argum
	print scriptn+" verbose> DLHCB=",DLHCB
  errors = 0
  try:
	if len(argum) == 0:
		print scriptn+"> ERROR called without arguments. At least <project_directory> has to be supplied."
		return 1
	if len(argum) > 3:
		print scriptn+"> ERROR called with too many arguments=",argum
		parser.print_help()
		return 1

	allowed_types = [ "User","Note","Paper","PaperDraft","Template","" ]

	svnpath = DLHCB 	
	if options.doctype == "User":
		svnpath += "/Users/" + options.user
	elif options.doctype == "Note":
		svnpath += "/Notes" 
	elif options.doctype == "Paper":
		svnpath += "/Publications/CERN-EP-PH" 
	elif options.doctype == "PaperDraft":
		svnpath += "/Publications/PubDrafts"
	elif options.doctype == "Template":
		svnpath += "/Templates"
	elif options.doctype !="":		
		print scriptn + "> ERROR doctype=",options.doctype," not implemented"
		print scriptn + ">    allowed doctypes=",allowed_types
		return 1

	relpath = "/"+argum[0]

	cmd0 = "svn ls "+svnpath+relpath
	if VERBOSE: 
		print scriptn+" verbose> piping command=",cmd0
	(dircon,direrr) = command_output(cmd0)
	if len(direrr):
		print scriptn+"> ERROR listing "+svnpath+relpath
		print scriptn+">       Try again if you think communication with repository went down."  
                print scriptn+">       Otherwise try '/' as <project_directory> with --list option." 
		print scriptn+">       system errors:"
		for err in direrr:
			print err
		print scriptn+"> now print help"
		parser.print_help()
		return 1
	if VERBOSE:
		print scriptn+" verbose> output=",dircon
	tags = [] 
	tagdirname = ""
	for tagdir in ["drafts/","tags/"]:
		if tagdir in dircon:		
			cmd = cmd0 +"/"+tagdir
			if VERBOSE: 
				print scriptn+" verbose> piping command=",cmd
			(taggedout, taggederr) = command_output(cmd)
			if len(taggederr) > 0:
				print scriptn+"> ERRORS in tagdir? System error messages follow:"
				for err in taggederr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 2
			for tag in taggedout:
				tags += [ tag.split('/')[0] ]
			tagdirname = tagdir
			break
	trunkdirname = ""
	for trunkdir in ["latest/","trunk/"]:
		if trunkdir in dircon:
			cmd = cmd0 +"/"+trunkdir
			(trunkout, trunkerr) = command_output(cmd)
			if len(trunkerr) > 0:
				print scriptn+"> ERRORS in trunkdir? System error messages follow:"
				for err in trunkerr:
		 			print err
				print scriptn+"> Try again before you give up. Perhaps repository went down."
				return 3
			trunkdirname = trunkdir
			break
	if options.list or VERBOSE:
		print " Project directory =",relpath," at ",svnpath
		print "     working subdirectory         =",trunkdirname
		print "     tagged versions subdirectory =",tagdirname," tags=",
		for tag in tags:
			print tag," ",
			if tag != tags[len(tags)-1]: print ", ",
		print
		print "     all files in this directory=",
		for ff in dircon:
			print ff," ",
			if ff != dircon[len(dircon)-1]: print ", ",
		print
		if options.list: return 0
	
	if trunkdirname == "":
		print scriptn + "> ERROR no 'latest' or 'trunk' subdirectories. Nothing to tag."
		return 1
		
	if tagdirname == "":
		print scriptn + "> ERROR no 'drafts' or 'tags' subdirectories. Create one first."
		return 2
		
	import datetime
        ver = datetime.datetime.now().date()
	if len(argum) > 1:
		ver = argum[1]
	if str(ver) in tags:
		print scriptn+"> ERROR the version_tag=",ver," already exist. Use a different one."
		print scriptn+">       list of existing version_tags=",tags
		return 3

	cmd = "svn cp "+svnpath+relpath+"/"+trunkdirname+" "+svnpath+relpath+"/"+tagdirname+str(ver)
	mess = " tagging "+relpath+" with tag="+str(ver)
	if len(argum) > 2:
		mess = argum[2]
	execu = cmd+" -m'"+mess+"'"
	if options.test:
		print scriptn+"> would execute ==>",execu
	else:
		if VERBOSE:
			print scriptn+" verbose> passing to os.system command="+execu
		os.system(execu)
  except:
      print scriptn+"> EXCEPTION CAUGHT: try again before you give up -------------> help printout follows "
      parser.print_help()
      errors += 1
  return errors
 
if __name__ == "__main__":
  import sys
  sys.exit(main())


==> LHCbInternal/wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  #echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  echo "$f" | $LATEX 'LHCbInternal/wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

